Odyssey: An Interactive Workbench for Expert-Driven Floating-Point Expression Rewriting

In recent years, researchers have proposed a number of automated tools to identify and improve floating-point rounding error in mathematical expressions. However, users struggle to effectively apply these tools. In this paper, we work with novices, experts, and tool developers to investigate user needs during the expression rewriting process. We find that users follow an iterative design process. They want to compare expressions on multiple input ranges, integrate and guide various rewriting tools and understand where errors come from. We organize this investigation's results into a three-stage workflow and implement that workflow in a new, extensible workbench dubbed Odyssey. Odyssey enables users to: (1) diagnose problems in an expression, (2) generate solutions automatically or by hand, and (3) tune their results. Odyssey tracks a working set of expressions and turns a state-of-the-art automated tool "inside out," giving the user access to internal heuristics, algorithms, and functionality. In a user study, Odyssey enabled five expert numerical analysts to solve challenging rewriting problems where state-of-the-art automated tools fail. In particular, the experts unanimously praised Odyssey's novel support for interactive range modification and local error visualization.

==> clean-diff2.py <==
import sys

def remove_difadd_wrappers(content):
    while '\\DIFadd{' in content:
        start = content.find('\\DIFadd{')
        end = content.find('}', start)
        content = content[:start] + content[start+8:end] + content[end+1:]
    return content

def replace_author_line(line):
    if line.startswith('\\author{Caleb '):
        return '\\author{Caleb C. Chan}\n'
    return line

def fix_bibliography(filename):
    with open(filename, 'r') as file:
        content = file.read()

    # Split the content into lines
    lines = content.split('\n')

    # Replace the author line
    for i, line in enumerate(lines):
        lines[i] = replace_author_line(line)

    # Join the lines back into content
    content = '\n'.join(lines)

    # Find the start and end positions of the bibliography section
    start_index = content.find('\\begin{thebibliography}')
    end_index = content.find('\\end{thebibliography}')

    if start_index == -1 or end_index == -1:
        print('Bibliography section not found in the file.')
        return

    # Extract the bibliography section content
    bibliography_content = content[start_index:end_index]

    # Remove \DIFadd{} wrappers from the bibliography content
    bibliography_content = remove_difadd_wrappers(bibliography_content)

    # Replace the bibliography section content in the original content
    content = content[:start_index] + bibliography_content + content[end_index:]

    with open(filename, 'w') as file:
        file.write(content)

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print('Usage: python fix_bibliography.py <filename>')
    else:
        filename = sys.argv[1]
        fix_bibliography(filename)
